A Unifying Perspective on Non-Stationary Kernels for Deeper Gaussian Processes

The Gaussian process (GP) is a popular statistical technique for stochastic function approximation and uncertainty quantification from data. GPs have been adopted into the realm of machine learning in the last two decades because of their superior prediction abilities, especially in data-sparse scenarios, and their inherent ability to provide robust uncertainty estimates. Even so, their performance highly depends on intricate customizations of the core methodology, which often leads to dissatisfaction among practitioners when standard setups and off-the-shelf software tools are being deployed. Arguably the most important building block of a GP is the kernel function which assumes the role of a covariance operator. Stationary kernels of the Mat\'ern class are used in the vast majority of applied studies; poor prediction performance and unrealistic uncertainty quantification are often the consequences. Non-stationary kernels show improved performance but are rarely used due to their more complicated functional form and the associated effort and expertise needed to define and tune them optimally. In this perspective, we want to help ML practitioners make sense of some of the most common forms of non-stationarity for Gaussian processes. We show a variety of kernels in action using representative datasets, carefully study their properties, and compare their performances. Based on our findings, we propose a new kernel that combines some of the identified advantages of existing kernels.

==> figures/marcus_nonstat.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define the exponential kernel function\n",
    "def exponential_kernel(x, y, sigma):\n",
    "    return np.exp(-np.linalg.norm(x - y) / (2 * sigma**2))\n",
    "\n",
    "# Generate data points for x and y coordinates\n",
    "x = np.linspace(-5, 5, 100)\n",
    "y = np.linspace(-5, 5, 100)\n",
    "\n",
    "# Create a grid of coordinate pairs\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Set the sigma value for the exponential kernel\n",
    "sigma = 1.0\n",
    "\n",
    "# Calculate the exponential kernel values for each coordinate pair\n",
    "Z = np.zeros_like(X)\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(y)):\n",
    "        Z[i, j] = exponential_kernel(np.array([X[i, j], Y[i, j]]), np.array([0, 0]), sigma)\n",
    "\n",
    "# Create the heatmap plot\n",
    "plt.pcolormesh(X, Y, Z, cmap='viridis')\n",
    "plt.colorbar(label='Kernel Value')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('Exponential Kernel Heatmap')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define the modified exponential kernel function\n",
    "def modified_exponential_kernel(x, y, sigma):\n",
    "    multiplier = np.sin(x)**2 * np.sin(y)**2\n",
    "    return np.exp(-np.linalg.norm(x - y) / (2 * sigma**2)) * multiplier\n",
    "\n",
    "# Generate data points for x and y coordinates\n",
    "x = np.linspace(-5, 5, 100)\n",
    "y = np.linspace(-5, 5, 100)\n",
    "\n",
    "# Create a grid of coordinate pairs\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Set the sigma value for the exponential kernel\n",
    "sigma = 1.0\n",
    "\n",
    "# Calculate the modified exponential kernel values for each coordinate pair\n",
    "Z = np.zeros_like(X)\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(y)):\n",
    "        Z[i, j] = modified_exponential_kernel(X[i, j], Y[i, j], sigma)\n",
    "\n",
    "# Create the heatmap plot\n",
    "plt.pcolormesh(X, Y, Z, cmap='viridis')\n",
    "plt.colorbar(label='Kernel Value')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('$(\\sin^2(X)*\\sin^2(Y))$-multiplier Exponential Kernel Heatmap')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define the modified exponential kernel function\n",
    "def modified_exponential_kernel(x, y, sigma):\n",
    "    multiplier = (np.sin(x) - np.sin(y))**2\n",
    "    return np.exp(-np.linalg.norm(x - y) / (2 * sigma**2)) * multiplier\n",
    "\n",
    "# Generate data points for x and y coordinates\n",
    "x = np.linspace(-5, 5, 100)\n",
    "y = np.linspace(-5, 5, 100)\n",
    "\n",
    "# Create a grid of coordinate pairs\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Set the sigma value for the exponential kernel\n",
    "sigma = 1.0\n",
    "\n",
    "# Calculate the modified exponential kernel values for each coordinate pair\n",
    "Z = np.zeros_like(X)\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(y)):\n",
    "        Z[i, j] = modified_exponential_kernel(X[i, j], Y[i, j], sigma)\n",
    "\n",
    "# Create the heatmap plot\n",
    "plt.pcolormesh(X, Y, Z, cmap='viridis')\n",
    "plt.colorbar(label='Kernel Value')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('$\\|\\sin(X)-\\sin(Y)\\|^2$-multiplier Exponential Kernel Heatmap')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> obsolete/NS_measure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "from scipy.optimize import minimize\n",
    "import matplotlib.pyplot as plt\n",
    "# Define the misspecified data generating mechanism q(y|x) (Assuming Gaussian for simplification)\n",
    "def q(y, x, mean_q, var_q):\n",
    "    return norm.pdf(y, loc=mean_q * x, scale=np.sqrt(var_q))\n",
    "\n",
    "def q_mixture(y, x, means, variances, weights):\n",
    "    # 'means', 'variances', and 'weights' are lists of the parameters for each Gaussian component in the mixture\n",
    "    # The function returns a probability density value for y given x, based on the mixture model\n",
    "    mixture_pdf = sum(weight * norm.pdf(y, loc=mean * x, scale=np.sqrt(var)) \n",
    "                      for mean, var, weight in zip(means, variances, weights))\n",
    "    return mixture_pdf\n",
    "\n",
    "# Define the GP model p(y|x, (sigma_s, l)) (Assuming Gaussian for simplification)\n",
    "def p(y, x, sigma_s, l):\n",
    "    # In a real GP, this would involve the kernel computation. Here, we simplify it.\n",
    "    mean_p = 0  # Assuming zero mean for simplification\n",
    "    var_p = sigma_s**2 * np.exp(-x**2 / (2 * l**2))  # Simplified kernel\n",
    "    return norm.pdf(y, loc=mean_p, scale=np.sqrt(var_p))\n",
    "\n",
    "# KL divergence between q and p\n",
    "def kl_divergence(params, x, y, mean_q, var_q):\n",
    "    sigma_s, l = params\n",
    "    return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(0.0, 1000.0)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Sample data (x, y) from q for demonstration\n",
    "np.random.seed(0)\n",
    "x = np.random.rand(1000)\n",
    "mean_q, var_q = 0, 2  # Parameters for q\n",
    "y = mean_q * x + np.random.randn(1000) * np.sqrt(var_q)\n",
    "\n",
    "# Minimize the KL divergence to find pseudo-true parameters\n",
    "initial_params = [1, 1]  # Initial guess for sigma_s and l\n",
    "result = minimize(kl_divergence, initial_params, args=(x, y, mean_q, var_q))\n",
    "\n",
    "pseudo_true_params = result.x\n",
    "pseudo_true_params\n",
    "\n",
    "# Function to estimate parameters for a given subsample\n",
    "def estimate_parameters(subsample_x, subsample_y, mean_q, var_q):\n",
    "    result = minimize(kl_divergence, initial_params, args=(subsample_x, subsample_y, mean_q, var_q))\n",
    "    return result.x\n",
    "\n",
    "# Generating subsamples and estimating parameters for each\n",
    "np.random.seed(0)\n",
    "subsample_size = 100\n",
    "num_subsamples = 1000\n",
    "estimated_params = []\n",
    "\n",
    "for _ in range(num_subsamples):\n",
    "    subsample_indices = np.random.choice(len(x), subsample_size, replace=False)\n",
    "    subsample_x = x[subsample_indices]\n",
    "    subsample_y = y[subsample_indices]\n",
    "    params = estimate_parameters(subsample_x, subsample_y, mean_q, var_q)\n",
    "    estimated_params.append(params)\n",
    "\n",
    "estimated_params = np.array(estimated_params)\n",
    "estimated_params\n",
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.scatter(estimated_params[:,0],estimated_params[:,1])\n",
    "plt.scatter(pseudo_true_params[0], pseudo_true_params[1],color='r')\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(0,1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_distn_infrastructure.py:1983: RuntimeWarning: divide by zero encountered in divide\n",
      "  x = np.asarray((x - loc)/scale, dtype=dtyp)\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_continuous_distns.py:301: RuntimeWarning: overflow encountered in square\n",
      "  return np.exp(-x**2/2.0) / _norm_pdf_C\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4079532215.py:13: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(0.0, 1000.0)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.stats import beta, norm, uniform\n",
    "from scipy.optimize import minimize\n",
    "import numpy as np\n",
    "\n",
    "# Redefining functions and generating data from a Beta distribution q\n",
    "\n",
    "# KL divergence using sample-based estimation\n",
    "def kl_divergence_sample_based(params, x, y):\n",
    "    sigma_s, l = params\n",
    "    p_y = p(y, x, sigma_s, l)\n",
    "    q_y = uniform.pdf(y - x, a, b) \n",
    "    valid_indices = (p_y > 0) & (q_y > 0)\n",
    "    return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
    "\n",
    "# Gaussian Process model p\n",
    "def p(y, x, sigma_s, l):\n",
    "    mean_p = 0\n",
    "    var_p = sigma_s**2 * np.exp(-x**2 / (2 * l**2))\n",
    "    return norm.pdf(y, loc=mean_p, scale=np.sqrt(var_p))\n",
    "\n",
    "# Parameters for Beta distribution\n",
    "a, b = 1, 10\n",
    "\n",
    "# Generate data from q\n",
    "np.random.seed(0)\n",
    "x = np.random.rand(1000)\n",
    "beta_generated_y = np.random.uniform(low=a, high=b, size=len(x)) + x \n",
    "\n",
    "# Estimating parameters from subsamples\n",
    "subsample_size = 100\n",
    "num_subsamples = 1000\n",
    "estimated_params_from_beta_sample_based = []\n",
    "initial_params = [1, 1]\n",
    "\n",
    "for _ in range(num_subsamples):\n",
    "    subsample_indices = np.random.choice(len(x), subsample_size, replace=False)\n",
    "    subsample_x = x[subsample_indices]\n",
    "    subsample_y = beta_generated_y[subsample_indices]\n",
    "    params = minimize(kl_divergence_sample_based, initial_params, args=(subsample_x, subsample_y))\n",
    "    estimated_params_from_beta_sample_based.append(params.x)\n",
    "\n",
    "estimated_params_from_beta_sample_based = np.array(estimated_params_from_beta_sample_based)\n",
    "estimated_params_from_beta_sample_based\n",
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.scatter(estimated_params_from_beta_sample_based[:,0],estimated_params_from_beta_sample_based[:,1])\n",
    "#plt.scatter(true_sigma_s, true_l,color='r')\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(0,1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 7.10134132,  4.86332042,  5.81139861,  8.54850965,  2.19328535,\n",
       "        4.89843233,  2.02293654,  5.55295609,  8.20565959,  5.18157186,\n",
       "        4.89925071,  4.30859803,  4.67445467,  3.23192126,  8.52600403,\n",
       "        2.11834399,  3.59007446,  3.17806155,  2.06900437,  2.90772768,\n",
       "        6.68900359,  9.72360181,  5.21914267,  2.67288366,  4.32751456,\n",
       "        7.60811796,  2.16692028,  5.72733821,  8.95308292,  8.64917322,\n",
       "        9.95003363,  2.81731506,  9.70349613,  7.38365767,  8.80887455,\n",
       "        2.49614803,  6.42902452,  5.49808991,  6.87707833,  4.14761125,\n",
       "        1.51422431,  5.41809093,  7.31547586,  6.95103621,  7.96712391,\n",
       "        6.76927539,  6.67103118,  2.3257171 ,  7.93382718,  9.42850452,\n",
       "        3.93260785,  7.64678593,  1.76558076,  8.56550564,  1.68465885,\n",
       "        6.3269825 ,  2.65278941,  9.95262232,  2.35869732,  8.11529647,\n",
       "       10.93756093,  7.63107268,  3.55553532,  8.17741481, 10.07784065,\n",
       "        3.1884845 , 10.48418596,  7.66395678,  3.9608897 ,  9.51004041,\n",
       "        6.34214962,  5.95797118,  7.55921887,  8.87551291, 10.58833922,\n",
       "       10.59872979,  1.83306794,  7.49475588,  8.26148199,  8.21022939,\n",
       "        6.77500187,  8.40300869,  6.29226694,  5.26743319,  3.27792395,\n",
       "        7.54011565,  1.97016545,  2.1968711 ,  4.22357501,  1.24936361,\n",
       "        6.52785325,  5.29142646,  8.15170745,  8.68152402,  8.93115244,\n",
       "        4.50659235, 10.1233427 ,  9.37022472,  8.15455656,  9.68152387])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "subsample_y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_distn_infrastructure.py:1983: RuntimeWarning: divide by zero encountered in divide\n",
      "  x = np.asarray((x - loc)/scale, dtype=dtyp)\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_distn_infrastructure.py:1983: RuntimeWarning: divide by zero encountered in divide\n",
      "  x = np.asarray((x - loc)/scale, dtype=dtyp)\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_continuous_distns.py:301: RuntimeWarning: overflow encountered in square\n",
      "  return np.exp(-x**2/2.0) / _norm_pdf_C\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/tmp/ipykernel_2055647/4075171864.py:26: RuntimeWarning: divide by zero encountered in divide\n",
      "  return np.sum(q(y, x, mean_q, var_q) * np.log(q(y, x, mean_q, var_q) / p(y, x, sigma_s, l)))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(0.0, 1000.0)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Function to generate data from the GP model p\n",
    "def generate_data_from_p(x, sigma_s, l):\n",
    "    mean_p = 0  # Assuming zero mean for simplification\n",
    "    var_p = sigma_s**2 * np.exp(-x**2 / (2 * l**2))  # Simplified kernel\n",
    "    y = mean_p + np.random.randn(len(x)) * np.sqrt(var_p)\n",
    "    return y\n",
    "\n",
    "# Known parameters for p\n",
    "true_sigma_s, true_l = 0.3, 2\n",
    "\n",
    "# Generate data from p\n",
    "np.random.seed(0)\n",
    "gp_generated_y = generate_data_from_p(x, true_sigma_s, true_l)\n",
    "\n",
    "# Generating subsamples and estimating parameters for each\n",
    "estimated_params_from_p = []\n",
    "\n",
    "for _ in range(num_subsamples):\n",
    "    subsample_indices = np.random.choice(len(x), subsample_size, replace=False)\n",
    "    subsample_x = x[subsample_indices]\n",
    "    subsample_y = gp_generated_y[subsample_indices]\n",
    "    params = estimate_parameters(subsample_x, subsample_y, mean_q, var_q)  # mean_q, var_q are dummy here\n",
    "    estimated_params_from_p.append(params)\n",
    "\n",
    "estimated_params_from_p = np.array(estimated_params_from_p)\n",
    "estimated_params_from_p\n",
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.scatter(estimated_params_from_p[:,0],estimated_params_from_p[:,1])\n",
    "plt.scatter(true_sigma_s, true_l,color='r')\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(0,1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2055647/3541700911.py:16: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/3541700911.py:16: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/optimize/_numdiff.py:576: RuntimeWarning: invalid value encountered in subtract\n",
      "  df = fun(x) - f0\n",
      "/tmp/ipykernel_2055647/3541700911.py:16: RuntimeWarning: overflow encountered in divide\n",
      "  return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
      "/home/hrluo/anaconda3/lib/python3.10/site-packages/scipy/stats/_distn_infrastructure.py:1983: RuntimeWarning: divide by zero encountered in divide\n",
      "  x = np.asarray((x - loc)/scale, dtype=dtyp)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.stats import norm, multivariate_normal\n",
    "from scipy.optimize import minimize\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Function for the mixture of Gaussians\n",
    "def mixture_of_gaussians(y, means, covs, weights):\n",
    "    return sum([w * multivariate_normal.pdf(y, mean=m, cov=c) for m, c, w in zip(means, covs, weights)])\n",
    "\n",
    "# KL divergence using sample-based estimation\n",
    "def kl_divergence_sample_based(params, x, y):\n",
    "    sigma_s, l = params\n",
    "    p_y = p(y, x, sigma_s, l)\n",
    "    q_y = mixture_of_gaussians(y, means, covs, weights)\n",
    "    valid_indices = (p_y > 0) & (q_y > 0)\n",
    "    return np.sum(np.log(q_y[valid_indices] / p_y[valid_indices]))\n",
    "\n",
    "# Gaussian Process model p\n",
    "def p(y, x, sigma_s, l):\n",
    "    mean_p = 0\n",
    "    var_p = sigma_s**2 * np.exp(-x**2 / (2 * l**2))\n",
    "    return norm.pdf(y, loc=mean_p, scale=np.sqrt(var_p))\n",
    "\n",
    "# Parameters for mixture of Gaussians\n",
    "means = [1, 5]  # Means of the Gaussian components\n",
    "covs = [1, 1]   # Variances of the Gaussian components\n",
    "weights = [0.5, 0.5]  # Weights of each component\n",
    "\n",
    "# Generate data from mixture of Gaussians\n",
    "np.random.seed(0)\n",
    "x = np.random.rand(1000)\n",
    "y_samples = np.array([np.random.normal(means[i], np.sqrt(covs[i])) for i in np.random.choice(len(weights), size=len(x), p=weights)])\n",
    "beta_generated_y = y_samples + x\n",
    "\n",
    "# Estimating parameters from subsamples\n",
    "subsample_size = 100\n",
    "num_subsamples = 1000\n",
    "estimated_params_from_beta_sample_based = []\n",
    "initial_params = [1, 1]\n",
    "\n",
    "for _ in range(num_subsamples):\n",
    "    subsample_indices = np.random.choice(len(x), subsample_size, replace=False)\n",
    "    subsample_x = x[subsample_indices]\n",
    "    subsample_y = beta_generated_y[subsample_indices]\n",
    "    params = minimize(kl_divergence_sample_based, initial_params, args=(subsample_x, subsample_y))\n",
    "    estimated_params_from_beta_sample_based.append(params.x)\n",
    "\n",
    "estimated_params_from_beta_sample_based = np.array(estimated_params_from_beta_sample_based)\n",
    "\n",
    "plt.figure(figsize=(5,5))\n",
    "plt.scatter(estimated_params_from_beta_sample_based[:,0], estimated_params_from_beta_sample_based[:,1])\n",
    "plt.scatter(1, 1, color='r')\n",
    "plt.scatter(1, 5, color='r')\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(0,1000)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

